High-Performance Statistical Computing in the Computing Environments of the 2020s

Technological advances in the past decade, hardware and software alike, have made access to high-performance computing (HPC) easier than ever. We review these advances from a statistical computing perspective. Cloud computing makes access to supercomputers affordable. Deep learning software libraries make programming statistical algorithms easy and enable users to write code once and run it anywhere -- from a laptop to a workstation with multiple graphics processing units (GPUs) or a supercomputer in a cloud. Highlighting how these developments benefit statisticians, we review recent optimization algorithms that are useful for high-dimensional models and can harness the power of HPC. Code snippets are provided to demonstrate the ease of programming. We also provide an easy-to-use distributed matrix data structure suitable for HPC. Employing this data structure, we illustrate various statistical applications including large-scale positron emission tomography and $\ell_1$-regularized Cox regression. Our examples easily scale up to an 8-GPU workstation and a 720-CPU-core cluster in a cloud. As a case in point, we analyze the onset of type-2 diabetes from the UK Biobank with 200,000 subjects and about 500,000 single nucleotide polymorphisms using the HPC $\ell_1$-regularized Cox regression. Fitting this half-million-variate model takes less than 45 minutes and reconfirms known associations. To our knowledge, this is the first demonstration of the feasibility of penalized regression of survival outcomes at this scale.

==> sections/mcpi-mpi-pytorch.py <==
import torch.distributed as dist
import torch
dist.init_process_group('mpi')
rank = dist.get_rank()
size = dist.get_world_size()
torch.cuda.set_device(rank)
n = 10000
x = torch.rand((n), dtype=torch.float64, device='cuda'.format(rank))
y = torch.rand((n), dtype=torch.float64, device='cuda'.format(rank))
r = torch.mean((x**2 + y**2 <1).to(dtype=torch.float64))*4
dist.all_reduce(r)
if rank == 0:
    print(r.item()/size)


==> sections/mcpi.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import os\n",
    "os.environ[\"CUDA_VISIBLE_DEVICES\"] = \"0,1,2,3,4,5,6,7\""
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "import torch"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "n = 10000"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "x = torch.rand((n), dtype=torch.float64, device='cuda')\n",
    "y = torch.rand((n), dtype=torch.float64, device='cuda')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "3.1832000000000003"
      ]
     },
     "execution_count": 5,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "torch.mean((x**2 + y**2 <1).to(dtype=torch.float64)).item()*4"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "import tensorflow as tf"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "'1.12.0'"
      ]
     },
     "execution_count": 7,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "tf.__version__"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "#tf.enable_eager_execution()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [],
   "source": [
    "with tf.device('/gpu:0'):\n",
    "    x = tf.random.uniform((n,), dtype=tf.float64)\n",
    "    y = tf.random.uniform((n,), dtype=tf.float64)\n",
    "    r = tf.reduce_mean(tf.cast(x**2 + y ** 2 <1, tf.float64))*4"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [],
   "source": [
    "devices = ['/gpu:0', '/gpu:1', '/gpu:2', '/gpu:3']\n",
    "estim = []\n",
    "for d in devices:\n",
    "    with tf.device(d):\n",
    "        x = tf.random.uniform((n,), dtype=tf.float64)\n",
    "        y = tf.random.uniform((n,), dtype=tf.float64)\n",
    "        estim.append(tf.reduce_mean(tf.cast(x**2 + y ** 2 <1, tf.float64))*4)\n",
    "r = tf.add_n(estim)/len(devices)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "3.1392"
      ]
     },
     "execution_count": 13,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "sess = tf.Session()\n",
    "r.eval(session=sess)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "The above is restricted to multiple GPUs on a single machine.\n",
    "For a cluster setup, see\n",
    "https://github.com/tensorflow/examples/blob/master/community/en/docs/deploy/distributed.md."
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> sections/torch_intro.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Import the PyTorch library. Equvalent to `library()` in R."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 42,
   "metadata": {},
   "outputs": [],
   "source": [
    "import torch"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Tensor creation"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 43,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<torch._C.Generator at 0x7f5d75c091b0>"
      ]
     },
     "execution_count": 43,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "torch.manual_seed(100) # equivalent to `set.seed()` in R"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 44,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "tensor([[-393462160144990208.0000,                   0.0000,\n",
       "         -393462160144990208.0000,                   0.0000],\n",
       "        [                  0.0000,                   0.0000,\n",
       "                           0.0000,                   0.0000],\n",
       "        [                  0.0000,                   0.0000,\n",
       "                           0.0000,                   0.0000]])"
      ]
     },
     "execution_count": 44,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "torch.empty(3, 4) # uninitialized tensor"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 45,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "tensor([[0.1117, 0.8158, 0.2626, 0.4839],\n",
       "        [0.6765, 0.7539, 0.2627, 0.0428],\n",
       "        [0.2080, 0.1180, 0.1217, 0.7356]])"
      ]
     },
     "execution_count": 45,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "y = torch.rand(3, 4) # from Unif(0, 1)\n",
    "y"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 46,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "tensor([[1., 1., 1., 1.],\n",
       "        [1., 1., 1., 1.],\n",
       "        [1., 1., 1., 1.]])"
      ]
     },
     "execution_count": 46,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "z = torch.ones(3, 4)\n",
    "z"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 47,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "tensor([3, 4, 5, 6])"
      ]
     },
     "execution_count": 47,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "w = torch.tensor([3, 4, 5, 6])\n",
    "w"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Indexing"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 48,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "tensor(0.7356)"
      ]
     },
     "execution_count": 48,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "y[2, 3] # indexing: zero-based, returns a 0-dimensional tensor"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 49,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0.7355988621711731"
      ]
     },
     "execution_count": 49,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "y[2, 3].item() # A standard Python floating-point number"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 50,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "tensor([0.4839, 0.0428, 0.7356])"
      ]
     },
     "execution_count": 50,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "y[:, 3] # 3rd column. The leftmost column is 0th."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 51,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "tensor([0.2080, 0.1180, 0.1217, 0.7356])"
      ]
     },
     "execution_count": 51,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "y[2, :] # 2nd row. The top row is 0th."
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Simple operations"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 52,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "tensor([[1.1117, 1.8158, 1.2626, 1.4839],\n",
       "        [1.6765, 1.7539, 1.2627, 1.0428],\n",
       "        [1.2080, 1.1180, 1.1217, 1.7356]])"
      ]
     },
     "execution_count": 52,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "x = y + z # a simple addition.\n",
    "x"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 53,
   "metadata": {},
   "outputs": [],
   "source": [
    "x = torch.add(y, z) # another syntax for addition"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 54,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "tensor([[1.1117, 1.8158, 1.2626, 1.4839],\n",
       "        [1.6765, 1.7539, 1.2627, 1.0428],\n",
       "        [1.2080, 1.1180, 1.1217, 1.7356]])"
      ]
     },
     "execution_count": 54,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "torch.add(y, z, out=x) # no reallocation "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 55,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "tensor([[1.1117, 1.8158, 1.2626, 1.4839],\n",
       "        [1.6765, 1.7539, 1.2627, 1.0428],\n",
       "        [1.2080, 1.1180, 1.1217, 1.7356]])"
      ]
     },
     "execution_count": 55,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "y.add_(z) # in-place addition\n",
    "y"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Concatenation"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 56,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "tensor([[1.1117, 1.8158, 1.2626, 1.4839],\n",
       "        [1.6765, 1.7539, 1.2627, 1.0428],\n",
       "        [1.2080, 1.1180, 1.1217, 1.7356],\n",
       "        [1.0000, 1.0000, 1.0000, 1.0000],\n",
       "        [1.0000, 1.0000, 1.0000, 1.0000],\n",
       "        [1.0000, 1.0000, 1.0000, 1.0000]])"
      ]
     },
     "execution_count": 56,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "torch.cat((y, z), 0) # along the rows"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 57,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "tensor([[1.1117, 1.8158, 1.2626, 1.4839, 1.0000, 1.0000, 1.0000, 1.0000],\n",
       "        [1.6765, 1.7539, 1.2627, 1.0428, 1.0000, 1.0000, 1.0000, 1.0000],\n",
       "        [1.2080, 1.1180, 1.1217, 1.7356, 1.0000, 1.0000, 1.0000, 1.0000]])"
      ]
     },
     "execution_count": 57,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "torch.cat((y, z), 1) # along the columns"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Reshaping"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 59,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "tensor([1.1117, 1.8158, 1.2626, 1.4839, 1.6765, 1.7539, 1.2627, 1.0428, 1.2080,\n",
       "        1.1180, 1.1217, 1.7356])"
      ]
     },
     "execution_count": 59,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "y.view(12) # 1-dimensional array"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 60,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "tensor([[1.1117, 1.8158],\n",
       "        [1.2626, 1.4839],\n",
       "        [1.6765, 1.7539],\n",
       "        [1.2627, 1.0428],\n",
       "        [1.2080, 1.1180],\n",
       "        [1.1217, 1.7356]])"
      ]
     },
     "execution_count": 60,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "y.view(-1, 2) # -1 is inferred from other dimensions"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

